The $\eta$-pseudo-hermitic generator in the deformed Woods Saxons potential

In this paper, we present a general method to solve non-hermetic potentials with PT symmetry using the definition of two $\eta$-pseudo-hermetic and first-order operators. This generator applies to the Dirac equation which consists of two spinor wave functions and non-hermetic potentials, with position that mass is considered a constant value and also Hamiltonian hierarchy method and the shape invariance property are used to perform calculations. Furthermore, we show the correlation between the potential parameters with transmission probabilities that $\eta$-pseudo-hermetic using the change of focal points on Hamiltonian can be formalized based on Schr\"{o}dinger-like equation. By using this method for some solvable potentials such as deformed Woods Saxon's potential, it can be shown that these real potentials can be decomposed into complex potentials consisting of eigenvalues of a class of $\eta$-pseudo-hermitic.

==> Fig2.m <==
clc; clear all; close all
%%
n = 0;
a = 0:.05:2.2;
E = -(1./(a.^2)).*(((((a.^2).*(45.7))./(1.5).*(n+1)).^2)+(((n+1)./2).^2)+((2.*a.*((45.7).^2))./((1.5).^2)));
plot(a, E)
grid on
hold on
%%
n = 1;
a = 0:.05:2.2;
E = -(1./(a.^2)).*(((((a.^2).*(45.7))./(1.5).*(n+1)).^2)+(((n+1)./2).^2)+((2.*a.*((45.7).^2))./((1.5).^2)));
plot(a, E) 
grid on
hold on
%%
n = 2;
a = 0:.05:2.2;
E = -(1./(a.^2)).*(((((a.^2).*(45.7))./(1.5).*(n+1)).^2)+(((n+1)./2).^2)+((2.*a.*((45.7).^2))./((1.5).^2)));
plot(a, E)
grid on
hold on
%%
n = 3;
a = 0:.05:2.2;
E = -(1./(a.^2)).*(((((a.^2).*(45.7))./(1.5).*(n+1)).^2)+(((n+1)./2).^2)+((2.*a.*((45.7).^2))./((1.5).^2)));
plot(a, E)
grid on
hold on
